Permutation Testing for Monotone Trend

In this paper, we consider the fundamental problem of testing for monotone trend in a time series. While the term "trend" is commonly used and has an intuitive meaning, it is first crucial to specify its exact meaning in a hypothesis testing context. A commonly used well-known test is the Mann-Kendall test, which we show does not offer Type 1 error control even in large samples. On the other hand, by an appropriate studentization of the Mann-Kendall statistic, we construct permutation tests that offer asymptotic error control quite generally, but retain the exactness property of permutation tests for i.i.d. observations. We also introduce "local" Mann-Kendall statistics as a means of testing for local rather than global trend in a time series. Similar properties of permutation tests are obtained for these tests as well.

==> anc/supp-monotone-trend.bbl <==
\begin{thebibliography}{}

\bibitem[Doukhan, 1994]{doukhan}
Doukhan, P. (1994).
\newblock {\em Mixing: Properties and Examples (Lecture Notes in Statistics)}.
\newblock Springer New York.

\bibitem[Doukhan et~al., 1995]{rio1998}
Doukhan, P., Massart, P., and Rio, E. (1995).
\newblock Invariance principles for absolutely regular empirical processes.
\newblock {\em Annales de l'I.H.P. Probabilit\'es et statistiques},
  31(2):393--427.

\bibitem[Neumann, 2013]{neumann}
Neumann, M.~H. (2013).
\newblock A central limit theorem for triangular arrays of weakly dependent
  random variables, with applications in statistics.
\newblock {\em ESAIM: PS}, 17:120--134.

\bibitem[Romano and Tirlea, 2022]{tirlea}
Romano, J.~P. and Tirlea, M.~A. (2022).
\newblock Permutation testing for dependence in time series.
\newblock {\em Journal of Time Series Analysis}, 43:781 -- 807.

\bibitem[Ross, 2011]{ross2011}
Ross, N. (2011).
\newblock {Fundamentals of Stein’s method}.
\newblock {\em Probability Surveys}, 8:210 -- 293.

\bibitem[Yoshihara, 1976]{yoshihara}
Yoshihara, K. (1976).
\newblock Limiting behavior of {U}-statistics for stationary, absolutely
  regular processes.
\newblock {\em Zeitschrift f{\"u}r Wahrscheinlichkeitstheorie und Verwandte
  Gebiete}, 35:237--252.

\end{thebibliography}


==> anc/supp-monotone-trend.out <==
\BOOKMARK [1][-]{section.1}{Proofs}{}% 1
\BOOKMARK [1][-]{equation.1.28}{Bibliography}{}% 2


==> anc/supp-monotone-trend.tex <==
\documentclass[11pt,letterpaper]{article}
\usepackage{epsfig}
\usepackage[]{natbib}
\usepackage{amsmath,amsthm}
\usepackage{amsmath}
\usepackage{amssymb,amsfonts}
\usepackage{nccfoots,bbm,bm}
\usepackage{graphicx,color,caption}
\usepackage{booktabs,multirow,enumerate}
\usepackage{tikz,subfigure}
\usepackage{microtype}
\usepackage[colorlinks,citecolor=blue]{hyperref}
\usepackage[active]{srcltx}
\usepackage{xr}
\usepackage{comment}
\usepackage{longtable}
%\usepackage{adjustwidth}
\usepackage{verbatim}

\externaldocument{../perm_test_monotone_trend}

\usepackage[hmargin=1in,vmargin=1in]{geometry}
% \parskip = 1.5ex plus 0.5 ex minus0.2 ex
\parskip = 0.2ex

\setlength{\unitlength}{2em} % for the picture environment

\def\enotesize{\normalsize}
\setlength{\parindent}{0.2in}
\renewcommand{\baselinestretch}{1.2}
% \newcommand{\vc}[1]{\pmb{#1}}
\newcommand{\vcs}[2]{\pmb{#1}_{#2}}
\providecommand{\abs}[1]{\left\lvert#1\right\rvert}
\providecommand{\conv}[1]{\overset{#1}{\rightarrow}}


\newenvironment{packed_itemize}{
\begin{itemize}
  \setlength{\itemsep}{1pt}
  \setlength{\parskip}{0pt}
  \setlength{\parsep}{0pt}
}{\end{itemize}}


\newenvironment{packed_enumerate}{
\begin{enumerate} 
  \setlength{\itemsep}{1pt}
  \setlength{\parskip}{0pt}
  \setlength{\parsep}{0pt}
}{\end{enumerate}}
 
\newcommand*{\defeq}{\mathrel{\vcenter{\baselineskip0.5ex\lineskiplimit0pt\hbox{\scriptsize.}\hbox{\scriptsize.}}}=}
\newcommand*{\eqdef}{=\mathrel{\vcenter{\baselineskip0.5ex\lineskiplimit0pt\hbox{\scriptsize.}\hbox{\scriptsize.}}}}

\newcommand{\veps}{\varepsilon}
\newcommand{\vepsb}{\mbox{\boldmath $\varepsilon$}}
\newcommand{\Prob}{{\mathbb{P}}}
\newcommand{\Sigmab}{\mbox{\boldmath $\Sigma$}}
\newcommand{\Sigmabxx}{\mbox{\boldmath $\Sigma_{xx}$}}
\newcommand{\Sigmabxxinv}{\Sigmab^{-1}_{\mbox{\scriptsize \boldmath $xx$}}}
\newcommand{\xxb}{\mbox{\boldmath $xx$}}
\newcommand{\Deltab}{\mbox{\boldmath $\Delta$}}
\newcommand{\Omegab}{\mbox{\boldmath $\Omega$}}
\newcommand{\Xib}{\mbox{\boldmath $\Xi$}}
\newcommand{\Pib}{\mbox{\boldmath $\Pi$}}
\newcommand{\mub}{\mbox{\boldmath $\mu$}}
\newcommand{\rhob}{\mbox{\boldmath $\rho$}}
\newcommand{\thetab}{\mbox{\boldmath $\theta$}}
\newcommand{\Sb}{\mbox{\boldmath $S$}}
\newcommand{\Vb}{\mbox{\boldmath $V$}}
\newcommand{\Wb}{\mbox{\boldmath $W$}}
\newcommand{\Xb}{\mbox{\boldmath $X$}}
\newcommand{\Zb}{\mbox{\boldmath $Z$}}
\newcommand{\Yb}{\mbox{\boldmath $Y$}}
\newcommand{\yb}{\mbox{\boldmath $y$}}
\newcommand{\wb}{\mbox{\boldmath $w$}}
\newcommand{\betab}{\mbox{\boldmath $\beta$}}
\newcommand{\betaols}{\mbox{$\hat \beta_{\mbox{\tiny OLS}}$}}
\newcommand{\betawls}{\mbox{$\hat \beta_{\mbox{\tiny WLS}}$}}
\newcommand{\bb}{\mbox{\boldmath $b$}}
\newcommand{\xb}{\mbox{\boldmath $x$}}
\newcommand{\zb}{\mbox{\boldmath $z$}}
\newcommand{\vb}{\mbox{\boldmath $v$}}
\newcommand{\eb}{\mbox{\boldmath $e$}}
\newcommand{\ab}{\mbox{\boldmath $a$}}
\newcommand{\cb}{\mbox{\boldmath $c$}}
\newcommand{\db}{\mbox{\boldmath $d$}}
\newcommand{\rb}{\mbox{\boldmath $r$}}
\newcommand{\ub}{\mbox{\boldmath $u$}}
\newcommand{\tb}{\mbox{\boldmath $t$}}
\newcommand{\nullb}{\mbox{\boldmath $0$}}
\newcommand{\Ib}{\mbox{\boldmath $I$}}
\newcommand{\Ab}{\mbox{\boldmath $A$}}
\newcommand{\Rb}{\mbox{\boldmath $R$}}
\newcommand{\zerob}{\mbox{\boldmath $0$}}
\newcommand{\oneb}{\mbox{\boldmath $1$}}
\def\kmax{k\mbox{-max}}
\def\kmin{k\mbox{-min}}

\newcommand{\av}{\mbox{Avar}}
\newcommand{\argmin}{\mathop{\mathrm{arg min}}}
\newcommand{\argmax}{\mathop{\mathrm{arg max}}} 
\newcommand{\as}{\stackrel{a.s.}{\to}}
\newcommand{\inp}{\stackrel{p}{\longrightarrow}}
\newcommand{\inP}{\stackrel{P}{\longrightarrow}}
\newcommand{\ind}{\stackrel{d}{\longrightarrow}}
\newcommand{\MP}{Mar\v{c}enko-Pastur }
\newcommand{\E}{{\mathbb{E}}}
\newcommand{\V}{{\mathbb{V}}}
\newcommand{\one}{{\mathbb{1}}}
\newcommand{\supp}{{\sf Supp}}
\newcommand{\im}{{\sf Im}}
\newcommand{\re}{{\sf Re}}
\newcommand{\tr}{{\sf Tr}}
\newcommand{\diag}{\mbox{diag}}
\newcommand{\ith}{{i^{\rm th}}}
\newcommand{\jth}{{j^{\rm th}}}
\newcommand{\kth}{{k^{\rm th}}}
%\newcommand{\bone}{{\bf 1}}
\newcommand{\bone}{\mathbbm{1}}
\newcommand{\C}{{\mathbb{C}}}
\newcommand{\R}{{\mathbb{R}}}
\newcommand{\N}{{\mathbb{N}}}
\newcommand{\wh}{\widehat}
\newcommand{\wt}{\widetilde}
\newtheorem{algorithm}{Algorithm}[section]
\newtheorem{procedure}{Procedure}[section]
\newtheorem{lem}{Lemma}[section]
\newtheorem{defn}{Definition}[section]
\newtheorem{fact}{Fact}[section]
\newtheorem{claim}{Claim}[section]
\newtheorem{assumption}{Assumption}[section]
\newtheorem{proofoflemma}{Proof of Lemma}[section]
\newtheorem{proposition}{Proposition}[section]
\newtheorem{proofofproposition}{Proof of Proposition}
\newtheorem{cor}{Corollary}[section]
\newtheorem{proofofcorollary}{Proof of Corollary}
\newtheorem{thm}{Theorem}[section]
\newtheorem{example}{Example}[section]
\newtheorem{proofoftheorem}{Proof of Theorem}
\newtheorem{rem}{Remark}[section]
\numberwithin{equation}{section}
\numberwithin{figure}{section}
\numberwithin{table}{section}
\theoremstyle{plain}
\renewcommand{\textfraction}{0.10}
\renewcommand{\d}{{\rm{d}}}%% for use in \int \d x   (to make the d upright)
\renewcommand{\b}{{\ensuremath{\beta}}}
\renewcommand{\a}{{\ensuremath{\alpha}}}
\newcommand{\bx}{{\ensuremath{\bf x}}}
\newcommand{\beq}{\begin{equation}}
\newcommand{\eeq}{\end{equation}}
\newcommand{\bs}{{\ensuremath{\bf s}}}
\newcommand{\me}{\mathrm{e}}
\newcommand{\divides}{\bigm|}
\newcommand{\floor}[1]{\lfloor #1 \rfloor}
\newcommand{\var}{\text{\normalfont Var}}
\newcommand{\cov}{\text{\normalfont Cov}}
\newcommand{\ee}{\mathbb{E}}
\newcommand{\pp}{\mathbb{P}}
\newcommand{\rr}{\mathbb{R}}
\newcommand{\nn}{\mathbb{N}}
\newcommand{\zz}{\mathbb{Z}} 
\newcommand{\qq}{\mathbb{Q}}
\def\gs{\gamma}
\def\qed{\rule{2mm}{2mm}}
\def\bs{\boldsymbol}

%\renewcommand{\baselinestretch}{1.27}
%\renewcommand{\baselinestretch}{2}

\usepackage[section]{placeins}

\usepackage{graphicx}
\graphicspath{ {./Plots}
}

\setcounter{subsection}{0}
\setcounter{equation}{0}
\setcounter{lem}{0} 
\setcounter{thm}{0}
% \setcounter{page}{1}
\renewcommand{\theequation}{S.\arabic{equation}}
\renewcommand{\thesection}{S.\arabic{section}}
%\renewcommand{\thesubsection}{S.\arabic{subsection}}



\begin{document}

\title{Supplement to  Permutation Tests for Monotone Trend}

\author{Joseph P. Romano\footnote{Supported by NSF Grant MMS-1949845.}
 \\
Departments of Statistics and Economics \\
Stanford University \\
\href{mailto:romano@stanford.edu}{romano@stanford.edu}
\and
Marius A. Tirlea\footnote{Supported by NSF Grant MMS-1949845.} \\
Department of Statistics \\
Stanford University \\
\href{mailto:mtirlea@stanford.edu}{mtirlea@stanford.edu} 
}



\date{\today}

\maketitle

\section{Proofs}





We begin with a proof of Theorem \ref{thm.null.conv}.

\begin{proof}[\sc Proof of Theorem \ref{thm.null.conv}] The proof of this theorem is analogous to the proof in \cite{yoshihara}. Let 

\beq
U_n = T_n + R_n \, \, ,
\label{un.decomp.1}
\eeq

\noindent where 

\beq
\begin{aligned}
T_n &= \frac{2}{n} \sum_{i=1}^n \frac{n+1 - 2i}{n-1} (1 - 2F(X_i) ) \\
R_n &= \frac{2}{n(n-1)}\sum_{i < j}\left[ h(X_i, \, X_j) - (1- 2F(X_i) ) + (1- 2F(X_j) )\right]  \, \, .
\end{aligned}
\label{un.decomp.2}
\eeq

\noindent For $((i_1, \, i_2), \, (j_1,\, j_2)) \in [n]^2 \times [n]^2$ such that $i_1 < i_2$ and $j_1 < j_2$, let 

$$
\begin{aligned}
g(X_{i_1}, \, X_{i_2}) &= h(X_{i_1}, \, X_{i_2} ) - (1- 2F(X_{i_1}) ) + (1- 2F(X_{i_2}) )\\
J( (i_1, \, i_2), \, (j_1, \, j_2) ) &= \ee\left[ g(X_{i_1}, \, X_{i_2}) g(X_{j_1}, \, X_{j_2}) \right] \, \, .
\end{aligned} 
$$

\noindent Consider fixed values of $i_1$ and $i_2$. Note that, since $|g | \leq 4$, and, under the measure $\pp^{(2)}_1$ (as in Definition \ref{defn.indep}), $\ee_{P_1^{(2)}} [g(X_{i_1}, \, X_{i_2})] = 0$, we may apply Lemma \ref{lem.bound} to obtain that 

$$
|\ee[g(X_{i_1}, \, X_{i_2})]| \leq 8 \beta_X(i_2 - i_1) \, \, .
$$

\noindent It follows that 

\beq
|\ee[R_n] | \leq \frac{16}{n(n-1)} \sum_{i < j} \beta_X(j - i) \leq \frac{16}{n(n-1)} \sum_{k=1}^n (k+1) \beta_X(k) = o\left(n^{-1}\right) \, \, .
\label{rn.mean.centre}
\eeq

\noindent We turn our attention to bounding $E\left[R_n ^2 \right]$. In the following argument, we denote by $C$ some arbitrary constant in $\rr^+$, not depending on $n$. Consider $i_1 < i_2 < j_1 < j_2$ such that $i_2 - i_1 \geq j_2 - j_1$. Under the measure $\pp_1 ^{(4)}$, as in Definition \ref{defn.indep}, we have that

$$
\ee_{\pp_1 ^{(4)}} [g(X_{i_1}, \, X_{i_2})] \ee_{\pp_1 ^{(4)}} [g(X_{j_1}, \, X_{j_2})] = 0 \, \, ,
$$

\noindent and so, by Lemma \ref{lem.bound}, 

$$
|J( (i_1, \, i_2), \, (j_1, \, j_2) ) | \leq C \beta_X (i_2 - i_1 ) \, \, .
$$

\noindent Similarly, for $i_1 < i_2 = j_1 < j_2$ such that $i_2 - i_1 \geq j_2 - j_1$, under the measure $\pp_1 ^{(3)}$, 


$$
\ee_{\pp_1 ^{(3)}} [g(X_{i_1}, \, X_{i_2})] \ee_{\pp_1 ^{(3)}} [g(X_{j_1}, \, X_{j_2})] = 0 \, \, ,
$$

\noindent and so 

$$
|J( (i_1, \, i_2), \, (j_1, \, j_2) ) | \leq C \beta_X (i_2 - i_1 ) \, \, .
$$

\noindent It therefore follows that, for $i_1 < i_2 \leq j_1 < j_2$ such that $i_2 - i_1 \geq j_2 - j_1$, 

\beq
|J( (i_1, \, i_2), \, (j_1, \, j_2) ) | \leq C \beta_X(i_2 - i_1 ) \, \, .
\label{centre.ineq.1}
\eeq

\noindent Similarly, if $i_1 < i_2 \leq j_1 < j_2$ such that $j_2 - j_1 \geq i_2 - i_1$, 

\beq
|J( (i_1, \, i_2), \, (j_1, \, j_2) ) | \leq C \beta_X (i_2 - i_1 ) \, \, .
\label{centre.ineq.2}
\eeq

\noindent By similar arguments to (\ref{centre.ineq.1}) and (\ref{centre.ineq.2}), we have that 

\beq
\begin{aligned}
\sum_{i_1 < i_2 \leq \, j_1 < j_2} |J((i_1, \, i_2),\, (j_1, \, j_2) ) | &\leq \sum_{\substack{i_1 < i_2 \leq j_1 < j_2 \\ j_2 - j_1 \geq i_2 - i_1} } |J((i_1, \, i_2),\, (j_1, \, j_2) ) | + \sum_{\substack{i_1 < i_2 \leq j_1 < j_2 \\ j_2 - j_1 \leq i_2 - i_1} } |J((i_1, \, i_2),\, (j_1, \, j_2) ) | \\
&\leq C\left[ \sum_{\substack{i_1 < i_2 \leq j_1 < j_2 \\ j_2 - j_1 \geq i_2 - i_1} } \beta_X(j_2 - j_1) + \sum_{\substack{i_1 < i_2 \leq j_1 < j_2 \\ j_2 - j_1 \leq i_2 - i_1} } \beta_X(i_2 - i_1) \right] \\
&\leq 2C n^2 \sum_{k=1} ^n (k + 1 )\beta _X(k) \\
&= o( n ^3 ) \, \, .
\end{aligned}
\label{cov.bound.center.1} 
\eeq 

\noindent By an identical argument, we also have that 

\beq
\begin{aligned}
\sum_{i_1 < j_1  < j_2 < i_2 } |J((i_1, \, i_2),\, (j_1, \, j_2) ) | &= o(n^{3})  \, \, . 
\end{aligned}
\label{cov.bound.center.2} 
\eeq 

\noindent In addition, by another application of Lemma \ref{lem.bound}, 

\beq
\begin{aligned}
&\sum_{1 \leq i_1, \, j_1 \leq n} \sum_{i_2 = \max\{i_1, \, j_1\} + 1} ^n |J((i_1, \, i_2), \, (j_1, \, i_2) ) | \\ &\leq \sum_{i_1 = 1} ^n  \sum_{i_2 = i_1 + 1} ^n |J((i_1, \, i_2), \, (i_1, \, i_2) ) | + 2 \sum_{1 \leq i_1 < j_1 \leq n} \sum_{i_2 = j_1 + 1} ^n |J((i_1, \, i_2), \, (j_1, \, i_2) ) | \\ 
&\leq C n^2 \left( 1 +  \sum_{k=1} ^n \beta_X(k) \right) \\
&= O(n^2) \, \, .
\end{aligned}
\label{cov.bound.center.3}
\eeq

\noindent Similarly, 

\beq
\sum_{i_1 = 1}^n  \, \sum_{i_1 + 1 \leq i_2, \, j_2 \leq n} |J((i_1, \, i_2), \, (j_1, \, i_2) ) | = O(n^2) \, \, .
\label{cov.bound.center.4} 
\eeq

\noindent Combining (\ref{rn.mean.centre}), (\ref{cov.bound.center.1}), (\ref{cov.bound.center.2}), (\ref{cov.bound.center.3}), and (\ref{cov.bound.center.4}), we have that 

\beq
\begin{aligned}
\var(\sqrt{n} R_n) &\leq \frac{4}{n(n-1)^2} \sum_{\substack{1 \leq i_1 < i_2 \leq n \\ 1 \leq j_1 < j_2 \leq n}} |J((i_1, \, i_2), \, (j_1, \, j_2)) | + n \ee[R_n]^2 \\ 
&= o(1) \, \, .
\end{aligned}
\label{rem.center} 
\eeq

\noindent In particular, it follows that $\sqrt{n} R_n = o_p(1)$. We turn our attention to the limiting behaviour of $T_n$. For each $i \in [n]$, let $V_i = (1 - 2F(X_i))$. As $n \to \infty$, 

\beq
\begin{aligned}
\var(\sqrt{n} T_n ) &= \frac{4}{n} \left( \sum_{i=1} ^n \var\left( \frac{n+1 - 2i}{n-1} V_i  \right)+ 2\sum_{i < j} \frac{(n+1 - 2i)(n+1 - 2j)}{(n-1)^2 } \cov(V_i, \, V_j) \right) \\ 
&= \frac{4}{n} \left( \frac{n(n^2 -1)}{3(n-1)^2} \var(V_1) + 2 \sum_{k=1} ^{n-1} \cov( V_1, \, V_{1+k} ) \sum_{i=1}^{n-k} \frac{(n+1 -2i)(n+1 - 2(i + k))}{(n-1)^2} \right) \\
&= 4\left( \frac{n+1 }{3(n-1)} \var(V_1) + \frac{2}{3} \sum_{k=1} ^{n-1} \frac{2k^3 - 3kn^2 +k + n^3 - n}{n (n-1)^2} \cov(V_1, \, V_{1+ k}) \right)  \\
&\to \frac{4}{9} + \frac{8}{3} \sum_{k \geq 1} \cov(V_1, \, V_{1+ k} ) = \sigma^2  \, \, .
\end{aligned} 
\eeq

\noindent Since, for all $k\in \nn$, $\beta_X(k) \geq 2\alpha_X(k)$, it follows that the $\alpha$-mixing coefficients of the sequence $\{X_n: n \in \nn\}$ are summable. Hence, by Section 1.2.2, Theorem 3 of \cite{doukhan}, and Theorem 2.1 of \cite{neumann}, it follows that 

$$
\sqrt{n} T_n \overset{d}\to N\left(0, \, \sigma^2\right) \, \, .
$$

\noindent Therefore, by Slutsky's theorem, the result follows. \end{proof} 

We turn our attention to showing the weak consistency of the variance estimator defined in (\ref{var.est.global}).

\begin{proof}[\sc Proof of Theorem \ref{thm.consistency.var}] For each $n \in \nn$, for each $k \in [b_n]$, let 

$$
\begin{aligned}
\hat{\tau}_{n, \, k}^2 &= \frac{1}{n}\sum_{j= 1}^{ n-k} \left(\hat{F}_n (X_j) - \frac{1}{2}\right) \left(\hat{F}_n(X_{j+k}) - \frac{1}{2} \right) \\
\tau_k ^2 &= \cov(F(X_1), \, F(X_{1 + k} ) )\, \, .
\end{aligned}
$$

\noindent By the union bound on the $\tau_k^2$, since $b_n = o(\sqrt{n})$, it suffices to show that, for each $k$,

$$
\hat{\tau}_{n, \, k}^2 - \tau_k ^2 =O_p\left(n^{-1/2} \right) \, \, ,
$$

\noindent and that the rate of convergence is uniform in $k$, for $k \in [b_n]$. We have that 

\beq
\begin{aligned}
\hat{\tau}_{n, \, k}^2 = &\frac{1}{n}\sum_{j = 1}^{n-k} \left( F(X_j) - \frac{1}{2} \right) \left( F(X_{j+k}) - \frac{1}{2} \right) + \frac{1}{n}\sum_{j=1}^{n - k}  \left( F(X_j) - \frac{1}{2} \right)  \left(\hat{F}_n(X_{j+k}) - F (X_{j+k} )\right) + \\
&+ \frac{1}{n}\sum_{j=1}^{n - k} \left(\hat{F}_n(X_{j}) - F (X_{j} )\right) \left( F(X_{j+k}) - \frac{1}{2} \right)  +\\&+ \frac{1}{n}\sum_{j=1}^{n - k} \left(\hat{F}_n(X_{j}) - F (X_{j} )\right)  \left(\hat{F}_n(X_{j+k}) - F (X_{j+k} )\right) \, \, .
\end{aligned}
\label{tau.n.decomp}
\eeq

\noindent Since, by Theorem 1 of \cite{rio1998}, 

$$
\sqrt{n} \lVert \hat{F}_n - F \rVert_\infty = O_p (1) \, \, ,
$$

\noindent and $\lVert F - \frac{1}{2} \rVert_\infty \leq \frac{1}{2}$, we have that 

\beq
\begin{aligned}
\frac{1}{n}\sum_{j=1}^{n - k } \left( F(X_j) - \frac{1}{2} \right)  \left(\hat{F}_n(X_{j+k}) - F (X_{j+k} )\right) &= O_p\left(n^{-1/2} \right) \\
\frac{1}{n}\sum_{j=1}^{n - k} \left(\hat{F}_n(X_{j}) - F (X_{j} )\right) \left( F(X_{j+k}) - \frac{1}{2} \right)  &= O_p \left(n^{-1/2} \right) \\
\frac{1}{n}\sum_{j=1}^{n - k} \left(\hat{F}_n(X_{j}) - F (X_{j} )\right)  \left(\hat{F}_n(X_{j+k}) - F (X_{j+k} )\right) &= O_p\left(n^{-1} \right) \, \, .
\end{aligned}
\label{tn.prob.bounds}
\eeq

\noindent Note that these bounds are uniform in $k$. Substituting (\ref{tn.prob.bounds}) into (\ref{tau.n.decomp}), it follows that 

$$
\hat{\tau}_{n, \, k} ^2 =\frac{1}{n}\sum_{j = 1}^{n- k} \left( F(X_j) - \frac{1}{2} \right) \left( F(X_{j+k}) - \frac{1}{2} \right) + O_p \left(n^{-1/2} \right) \,\, .
$$

\noindent Since $\{X_n\}$ is stationary, we have that 

$$
\ee \left[ \frac{1}{n-k} \sum_{j=1}^{n-k} \left(F(X_j ) - \frac{1}{2}\right) \left( F(X_{j + k}) - \frac{1}{2} \right) \right] = \tau_k ^2 \, \, .
$$

\noindent We turn our attention to bounding the variance. We have that 

\beq
\begin{aligned}
&\var \left( \frac{1}{n-k} \sum_{j=1}^{n-k} \left(F(X_j ) - \frac{1}{2}\right) \left( F(X_{j + k}) - \frac{1}{2} \right) \right)  \\=&\frac{1}{n- k} \var\left( \left(F(X_j) - \frac{1}{2} \right)\left( F(X_{j + k} )- \frac{1}{2} \right) \right) + \\ + &\frac{2}{(n- k) ^2 }\sum_{j < l} \cov \left(  \left(F(X_j) - \frac{1}{2} \right)\left( F(X_{j + k} )- \frac{1}{2} \right), \,  \left(F(X_l) - \frac{1}{2} \right)\left( F(X_{l + k} )- \frac{1}{2} \right)\right) \\
= &\frac{2}{(n- k) ^2 }\sum_{j < l} \cov \left(  \left(F(X_j) - \frac{1}{2} \right)\left( F(X_{j + k} )- \frac{1}{2} \right), \,  \left(F(X_l) - \frac{1}{2} \right)\left( F(X_{l + k} )- \frac{1}{2} \right)\right) + O\left(n^{-1} \right) \, \, .
\end{aligned} 
\label{taun.tilde.decomp}
\eeq

\noindent By \cite{doukhan}, Section 1.2.2, Theorem 3, there exists some constants $C_1, \, C_2 \in \rr^+$ such that, for each $1 \leq j < l \leq n - b_n$,

$$
\begin{aligned}
\left| \cov \left(  \left(F(X_j) - \frac{1}{2} \right)\left( F(X_{j + k} )- \frac{1}{2} \right), \,  \left(F(X_l) - \frac{1}{2} \right)\left( F(X_{l + k} )- \frac{1}{2} \right)\right)  \right| &\leq C_1 \alpha_X ((l - j - k)_+ )\\ &\leq C_2\beta_X ((l - j - k)_+)\, \, .
\end{aligned}
$$

\noindent Substituting into (\ref{taun.tilde.decomp}), it follows that 

$$
\begin{aligned}
\var \left( \frac{1}{n-k} \sum_{j=1}^{n-k} \left(F(X_j ) - \frac{1}{2}\right) \left( F(X_{j + k}) - \frac{1}{2} \right) \right) &\leq\frac{2C_2}{(n-k)^2} \sum_{j < l} \beta_X( (l - j - k)_+ ) + O(n^{-1} ) \\
&= O(n^{-1} ) \, \,.
\end{aligned}
$$

\noindent Note that these bounds are uniform over $k \in [b_n]$. Therefore, by Chebyshev's inequality,

$$
\frac{n}{n - k} \hat{\tau}_{n, \, k} ^2 = \tau_k ^2 + O_p \left(n^{-1/2} \right) \, \, ,
$$

\noindent uniformly over $k \in [b_n]$, and so the result follows by Slutsky's theorem. \end{proof}

We now turn our attention to finding the local limiting power of the studentized global Mann-Kendall permutation test.

\begin{proof}[\sc Proof of Theorem \ref{alternative.mu.cond}] Consider the decomposition 

$$
U_n = T_n + R_n \, \, ,
$$

\noindent as in (\ref{un.decomp.1}) and (\ref{un.decomp.2}). Since, under $\pp_n$, 

$$
\sqrt{n} R_n \overset{p}\to0 \, \, ,
$$

\noindent contiguity of $\{\qq_n\}$ to $\{\pp_n\}$ implies that, under the sequence $\{\qq_n\}$, 

$$
\sqrt{n} R_n \overset{p} \to 0 \, \, .
$$

\noindent Therefore, by Slutsky's theorem, it suffices to find the limiting distribution of $\sqrt{n}T_n$. By Taylor's theorem, we have that, for $\xi_{n, \,i} \in [X_i, \, X_i + \mu_{n, \, i}]$,

\beq
\begin{aligned}
\sqrt{n} T_n &= \frac{2}{\sqrt{n}} \sum_{i=1} ^n  \frac{n+1 - 2i}{n-1} (1 - 2F(Y_i) )  \\
&= \frac{2}{\sqrt{n}} \sum_{i=1} ^n \frac{n+1 - 2i}{n-1} \left(1 - 2\left(F(X_i) +\mu_{n,\, i} f(X_i) + \frac{1}{2} \mu_{n, \, i} ^2 f'(\xi_i) \right) \right)\\
&= \frac{2}{\sqrt{n}} \sum_{i=1} ^n \frac{n+1 - 2i}{n-1} (1 - 2F(X_i) - 2\mu_{n,\, i} f(X_i)) - \frac{2}{\sqrt{n}} \sum_{i=1} ^n \frac{n+1 - 2i}{n-1} \cdot\mu_{n,\, i} ^2 f'(\xi_{n,\, i}) \, \, .
\label{taylor.ctgs.alt} 
\end{aligned}
\eeq

\noindent Since $|f'|$ is uniformly bounded, we have that, for some constant $C \in \rr_+$, 

$$
\begin{aligned}
\ee\left[ \left|\frac{1}{\sqrt{n}} \sum_{i=1} ^n \frac{n+1 - 2i}{n-1} \cdot\mu_{n,\, i} ^2 f'(\xi_{n,\, i}) \right| \right] &\leq \frac{C}{\sqrt{n}} \sum_{i=1}^n \mu_{n,\, i} ^2 \\
&= o(1) \, \, ,
\end{aligned}
$$

\noindent and so, by Markov's inequality, 

$$
\sqrt{n} T_n = \frac{2}{\sqrt{n}} \sum_{i=1} ^n \frac{n+1 - 2i}{n-1} (1 - 2F(X_i) - 2\mu_{n,\,i} f(X_i)) + o_p (1) \, \, .
$$

\noindent Let 

\beq
\nu_n= \frac{4}{\sqrt{n}} \ee \left[ f(X_1) \right] \sum_{i=1}^n \frac{n + 1 - 2i}{n-1}  \mu_{n,\, i} \, \, .
\label{mu.alternative}
\eeq

\noindent We have that, for 

$$
Y_{n, \, i} = \frac{1}{\sqrt{n}} \cdot \frac{n+1 - 2i}{n-1} \left[ 1 - 2F(X_i) - 2\mu_{n,\, i} (f(X_i) - \ee[f(X_i) ] ) \right] \, \, , 
$$

\noindent $\ee[Y_{n, \, i} ] = 0$. Also, let 

$$
\tau_n ^2 = 4 \cdot \var \left( \sum_{i=1} ^n Y_{n, \, i} \right) \, \, .
$$

\noindent For $i \in \nn$, let 

$$
\begin{aligned}
v_0 &= \var(f(X_1)) \\
w_0 &= \cov(1 - 2F(X_1), \, f(X_1)) \\
w_{i, \, 1} &= \cov( 1 -2F(X_1), \, f(X_{1+i}) ) \\
w_{i, \, 2} &= \cov(f(X_1), \, 1 - 2F(X_{1 + i})) \\
w_{i, \, 3} &= \cov(f(X_1), \, f(X_{ 1 + i} )) \\
w_{i, \, 4} &= \cov(1 - 2F(X_1), \, 1-2F(X_{1 + i} ) ) 
\end{aligned}
$$

\noindent We have that 

\beq
\begin{aligned}
\var\left(\sum_{i=1}^n Y_{n, \, i} \right) &= \sum_{i=1} ^n \var(Y_{n, \, i}) +2 \sum_{i < j} \cov(Y_{n, \, i}, \, Y_{n, \, j} ) \\
&= \frac{1}{n} \sum_{i=1} ^n \left( \frac{n + 1 - 2i}{n-1} \right)^2 \left( \frac{1}{3} + 4\mu_{n,\, i}^2 v_0 - 4\mu_{n,\, i} w_0\right) + \\&+\frac{2}{n}\sum_{i< j}  \frac{(n+ 1 - 2i)(n + 1 - 2j) } {(n -1)^2 } \left( -2 \mu_{n, \, i} w_{j-i ,\, 2} - 2\mu_{n,\, j} w_{j - i , \, 1} + 4\mu_{n, \, i} \mu_{n,\, j} w_{j-i , \, 3} + w_{j - i,\, 4}  \right) \, \, .
\end{aligned}
\label{cov.alternative.expanded}
\eeq

\noindent By Remark \ref{f.is.bounded}, Section 1.2.2, Theorem 3 of \cite{doukhan} and the Cauchy-Schwarz inequality, there exists a constant $C$, independent of $n$, such that 

\beq
\begin{aligned}
&\left |\frac{1}{n} \sum_{i=1} ^n  \left( \frac{n + 1- 2i}{n-1}\right)^2 4\mu_{n,\,i} ^2 v_0  + \frac{2}{n} \sum_{i <j } \frac{(n+1 - 2i)(n+1 - 2j)}{(n-1)^2} 4\mu_{n,\,i} \mu_{n,\, j} w_{j-i, \, 3} \right|\\
&\leq \frac{4v_0}{n}  \sum_{i=1} ^n \left( \frac{n + 1 - 2i}{n -1}\right)^2 \mu_{n, \,i}^2 + \frac{8C}{n} \sum_{i < j} \left|\frac{(n+1 - 2i) (n+1 -2j)}{(n-1)^2}\right|  |\mu_{n,\, i}| |\mu_{n,\, j}| \alpha_X( j- i)  \\
&\leq \frac{12 v_0}{n} \sum_{i=1} ^n \mu_{n,\, i}^2 + \frac{32C}{n} \sum_{k=1} ^{n-1}\left[ \alpha_X(k) \sum_{j=1} ^{n-k} |\mu_{n,\, j} | | \mu_{n, \, j+ k} | \right] \\
&\leq  \frac{32C}{n} \sum_{k=1} ^{n-1}\left[\alpha_X (k)  \left( \sum_{j=1} ^{n-k} \mu_{n, \, j} ^2\right)^{1/2} \left( \sum_{j=1} ^{n-k} \mu_{n, \, j+k} ^2\right)^{1/2} \right]  +  o(1) \\
&\leq \frac{32C}{n}\left( \sum_{i=1} ^n \mu_{n,\, i} ^2\right) \left( \sum_{k=1} ^{n-1}\alpha_X (k)  \right)  + o(1) \\
&= o( 1) \, \, .
\end{aligned}
\label{cov.bound.piece.1}
\eeq

\noindent Note that $\sum_{n=1} ^\infty \alpha_X(n) < \infty$ since, for all $n \in \nn$, $\alpha_X(n) \leq \beta_X(n)$, and we assume that the $\beta$-mixing coefficients of $\{X_n: n \in \nn\}$ are summable.

\noindent By similar reasoning, for $C \in \rr_+$ some constant not depending on $n$, 

\beq
\begin{aligned}
\left| \frac{2}{n} \sum_{i <j } \frac{(n+1 -2i)(n+1- 2j)}{(n-1)^2} 2\mu_{n,\,i} w_{j-i, \, 2} \right| &\leq  \frac{12}{n} \sum_{i=1}^n \left| \frac{n+1 - 2i}{n-1} \right| \cdot \left( \frac{v_0}{3} \right)^{\frac{1}{2}} |\mu_{n,\, i}| \\
&\leq \frac{C}{n} \sum_{i=1}^n |\mu_{n,\, i}| \\
&\leq \frac{C}{n} \cdot \sqrt{n} \left( \sum_{i=1}^n \mu_{n,\, i}^2 \right)^{1/2} \\
&= \frac{C}{n^{1/4}} \left( \frac{1}{\sqrt{n} } \sum_{i=1}^n \mu_{n,\, i} ^2 \right) ^{1/2} \\
&= o(1) \, \, .
\end{aligned}
\label{cov.bound.piece.2}
\eeq

\noindent Analogously, 

\beq 
\begin{aligned}
\left| \frac{2}{n} \sum_{i <j } \frac{(n+1 -2i)(n+1- 2j)}{(n-1)^2} 2\mu_{n,\,j} w_{j-i, \, 1} \right| &= o(1) \, \, .
\end{aligned}
\label{cov.bound.piece.3}
\eeq

\noindent Finally, for $K \in \rr_+$ not depending on $n$, 

\beq
\begin{aligned}
\left| \frac{1}{n} \sum_{i=1}^n \left( \frac{n + 1 - 2i}{n-1} \right)^2  4\mu_{n,\,i} w_0 \right| &\leq \frac{K}{n} \sum_{i=1} ^n |\mu_{n,\, i}| \\
&= o(1) \, \, .
\end{aligned}
\label{cov.bound.piece.4} 
\eeq

\noindent Therefore, substituting (\ref{cov.bound.piece.1}), (\ref{cov.bound.piece.2}), (\ref{cov.bound.piece.4}), and (\ref{cov.bound.piece.4}) into (\ref{cov.alternative.expanded}), it follows that 


$$
\begin{aligned}
\tau_n^2 &= \frac{4}{3n} \sum_{i=1} ^n \left( \frac{n+1 - 2i}{n-1} \right)^2  + \frac{8}{n} \sum_{i<j} \frac{(n+1 - 2i)(n+1 - 2j)}{(n-1)^2}  w_{j-i, \, 4} + o(1) \\
&= \sigma_n ^2 + o(1) \, \, ,
\end{aligned}
$$

\noindent where $\sigma_n^2$ is as defined in the proof of Theorem \ref{thm.null.conv}. In particular, it follows that 

$$
\var\left( \sum_{i=1} ^n Y_{n, \, i} \right) \to \sigma^2 \, \, ,
$$

\noindent where $\sigma^2$ is as defined in Theorem \ref{thm.null.conv}. Hence, since $\beta_{X} (n) \geq \alpha_X (n)$ for all $n \in \nn$, it follows that, by Theorem 2.1 of \cite{neumann} applied to the triangular array $\{ Y_{n, \, i}: i \in [n], \, n \in \nn\}$, 

$$
\sqrt{n}T_n + \nu_n \overset{d} \to N(0, \, \sigma^2) \, \, .
$$ \end{proof} 

%\section{Tests of local trend}

\begin{proof}[\sc Proof of Theorem \ref{thm.perm.unstud.local}]By the same argument as the one presented in the proof of Theorem \ref{basic.perm.lim}, it follows that $\hat{R}_n$ is the same as the distribution of the statistic $\sqrt{ng(n)} V_n$ in the case when the $X_i$ are i.i.d. and follow some arbitrary continuous distribution $F$. Therefore it suffices to find the limiting distribution of the statistic $\sqrt{ng(n)} V_n$ in the i.i.d. case.

For each $i \in [n]$, let 

$$
Y_i = \sum_{j = (i - g(n)) \vee 1 }^{i-1} \left( I\{X_i > X_j\} - I\{X_i < X_j\} \right) \, \, .
$$

\noindent Note that 

$$
V_n = \frac{1}{ng(n)}\sum_{i=1 + G}^n Y_i \, \, .
$$

\noindent Observe that, for each $i$ and $j$, $Y_i$ and $Y_j$ are independent unless $|j-i| \leq g(n)$. Note that each of the terms in the sums defining the $Y_i$ are marginally uniformly distributed on the set $\{-1,\, 1\}$. Additionally, note that, for $n_i$ defined as the number of terms in the sum defining $Y_i$, we have that, for $i \leq g(n)$, $n_i = i-1$, and $n_i = g(n)$ otherwise. Let 

$$
\sigma_n ^2 =  \var\left(\sum_{i=1}^n Y_i \right) \, \, .
$$

\noindent For $(i_1, \, i_2,\, r, \, s)$ such that $i_1 \leq i_2$, $r < i_1$, and $s < i_2$, let 

$$
Z_{i_1, \, i_2, \, r, \, s} = (I\{X_{i_1} > X_r\} - I\{X_{i_1} < X_r\} )(I\{X_{i_2} > X_s\} - I\{X_{i_2} < X_s\} )
$$

\noindent Observe that, since $ (I\{X_{i} > X_r\} - I\{X_{i} < X_r\})$ is marginally a Rademacher random variable for all $i$ and $r$, we have that 

$$
\ee [Z_{i_1, \, i_2, \, r, \, s} ] = \cov(I\{X_{i_1} > X_r\} - I\{X_{i_1} < X_r\}, \, I\{X_{i_2} > X_s\} - I\{X_{i_2} < X_s\} ) \, \, .
$$


\noindent Note that, since each ordering of the $X_i$ is equally likely, we have that, for all $i \in [n]$ and $r, \, s < i$, 

$$
Z_{i, \, i, \, r, \,s} = \begin{cases}
1, \, \, &\text{with probability } 2/3 \\
-1, \, \, &\text{with probability } 1/3 \, \, .
\end{cases}
$$

\noindent In particular, it follows that, for all $r, \, s < i$, 

$$
\ee [Z_{i, \, i, \, r, \,s} ] = \frac{1}{3} \, \, .
$$

\noindent Hence, for each $i$, 

\beq
\begin{aligned}
\var(Y_i) &= \sum_j 1 + 2 \sum_{r < s} \ee Z_{i,\, i,\,r,\, s}  \\
&= n_i + n_i (n_i - 1) \cdot \frac{1}{3} \\
&= \frac{1}{3} n_i ^2 + \frac{2}{3} n_i \, \, .
\end{aligned}
\label{var.yi} 
\eeq

\noindent We turn our attention to the evaluation of $\cov(Y_{i_1}, \, Y_{i_2})$ for $i_1 < i_2$. Note that, if $i_2 > i_1 + g(n)$, we have that $\cov(Y_{i_1}, \, Y_{i_2}) = 0$. Also, we have that, for $i_1 < i_2$, since each ordering of the $X_j$ is equally likely, 

\beq
\ee [Z_{i_1, \, i_2,\, r,\, s}] = \begin{cases}
\frac{1}{3}, \, \, &r = s \\
-\frac{1}{3}, \, \, &s = i_1 \\
0, \, \, &\text{otherwise.}
\end{cases}
\label{zi1i2.result}
\eeq

\noindent In light of (\ref{zi1i2.result}), consider the following cases for the values of $i_1$ and $i_2$. 

\begin{enumerate}

\item[(i)] $i_2 \leq g(n)$. We have that 

\beq
\begin{aligned}
\cov(Y_{i_1}, \, Y_{i_2} ) &= \sum_{r = 1}^{i_1 -1} \sum_{s=1}^{i_2 -1} \ee\left[Z_{i_1, \, i_2,\, r,\, s}\right] \\
&=  \frac{1}{3} (i_1 - 1) - \frac{1}{3} (i_1 - 1) \\
&= 0 \, \, .
\end{aligned}
\label{cov.yi.case1}
\eeq

\item[(ii)] $i_1 \leq g(n) < i_2 \leq i_1 + g(n)$. We have that 

\beq
\begin{aligned}
\cov(Y_{i_1}, \, Y_{i_2} ) &= \sum_{r = 1}^{i_1 -1} \sum_{s=i_2 - g(n)}^{i_2 -1} \ee\left[Z_{i_1, \, i_2,\, r,\, s}\right] \\
&= -\frac{1}{3} (i_1 - 1) + \frac{1}{3} (i_1 + g(n) - i_2) \\
&= \frac{1}{3}(g(n) -i_2)  \, \, .
\end{aligned}
\label{cov.yi.case2} 
\eeq

\item[(iii)] $g(n) < i_1 <i_2 \leq i_1 + g(n)$. We have that 

\beq
\begin{aligned}
\cov(Y_{i_1}, \, Y_{i_2} ) &= \sum_{r = i_1 - g(n)}^{i_1 -1} \sum_{s=i_2 - g(n)}^{i_2 -1} \ee\left[Z_{i_1, \, i_2,\, r,\, s}\right] \\
&= -\frac{1}{3} g(n) + \frac{1}{3} (i_1 + g(n) - i_2) \\
&= \frac{1}{3}(i_1 -i_2)  \, \, .
\end{aligned}
\label{cov.yi.case3} 
\eeq

\end{enumerate}

Hence, by (\ref{cov.yi.case1}), (\ref{cov.yi.case2}), and (\ref{cov.yi.case3}), we have that 

\beq
\begin{aligned}
&2 \sum_{i < j} \cov(Y_i ,\, Y_j) \\
&= 2 \sum_{i=1} ^{g(n)} \sum_{j = g(n)+ 1} ^{g(n) + i} \frac{1}{3} (g(n) +1 - j) + 2\sum_{i = g(n) +1} ^{n - g(n)} \sum_{j = i +1} ^{i + g(n)} \frac{1}{3} (i - j) + \sum_{n - g(n) +1} ^{n-1} \sum_{j= i +1}^n \frac{1}{3} (i-j) \\
&= -\frac{1}{3}\sum_{i=1} ^{g(n)}  i(i-1) -\frac{1}{3}\sum_{i = g(n) +1} ^{n - g(n)}  g(n)(g(n) +1) -\frac{1}{3}\sum_{n - g(n) +1} ^{n-1}   (n-i)(n-i + 1) \\
&=-\frac{1}{3}\sum_{i=1} ^{g(n)}  i(i-1) -\frac{1}{3}\sum_{i = g(n) +1} ^{n - g(n)}  g(n)(g(n) +1) -\frac{1}{3}\sum_{i =1 } ^{g(n) -1} i(i+1) \\
&= -\frac{1}{3} \left( g(n)(g(n)-1) + 2\sum_{i=1} ^{g(n) - 1} i^2 + g(n) (g(n) + 1) (n - 2g(n) ) \right) \\
&= -\frac{1}{3}\left( g(n)(g(n)-1) + \frac{1}{3}g(n)(g(n)-1)(2g(n) - 1)  + g(n) (g(n) + 1) (n - 2g(n) ) \right) 
\end{aligned}
\label{cov.terms.un} 
\eeq

\noindent Combining with (\ref{var.yi}), we have that 

\beq
\begin{aligned}
\sigma_n^2  &= \sum_{i=1} ^n \var(Y_i) + 2 \sum_{i <j} \cov(Y_i,\, Y_j) \\ 
&= \frac{1}{3} \sum_{i=1} ^{g(n)} \left( (i-1)^2 + 2(i-1) \right)  + \frac{1}{3} (n-g(n)) \left( g(n)^2 + 2 g(n) \right) -\\
&-\frac{1}{3}\left( g(n)(g(n)-1) + \frac{1}{3}g(n)(g(n)-1)(2g(n) - 1)  + g(n) (g(n) + 1) (n - 2g(n) ) \right) \\
&=\frac{1}{3} \left[ \frac{(g(n) - 1)g(n)(2g(n) - 1)}{6} + g(n)(g(n) -1)+ (n-g(n)) \left( g(n)^2 + 2 g(n) \right)   \right] - \\
&- \frac{1}{3}\left( g(n)(g(n)-1) + \frac{1}{3}g(n)(g(n)-1)(2g(n) - 1)  + g(n) (g(n) + 1) (n - 2g(n) ) \right) \\
&= \frac{1}{3} \left[ - \frac{1}{6}g(n)(g(n)-1)(2g(n)-1) + g(n) \left(n + g(n) ^2\right) \right] \\
&= \frac{1}{3} ng(n) + \frac{1}{18} g(n) \left(4 g(n)^2 + 3 g(n) - 1 \right) \, \, .
\end{aligned}
\eeq

\noindent We have that, for each $i$, 

$$
|Y_i | \leq g(n) \, \, .
$$

\noindent Let 

$$
D_n = \max_{i \in [n]} |\{j\neq i: Y_i \text{ and } Y_j \text{ are not independent}\} = 2g(n)   \, \, .
$$

\noindent By Theorem 3.6 of \cite{ross2011}, we have that, for $d_W$ the Wasserstein metric and $Z$ a standard Gaussian random variable, and $C_1$ and $C_2$ universal constants independent of $n$, 

$$
\begin{aligned}
d_W(\sqrt{3n g(n) } V_n, \, Z) &\leq C_1\left( \frac{D_n ^2}{\sigma_n^3} \cdot n g(n)^3 + \frac{D_n^{3/2}}{\sigma_n^2} \sqrt{n g(n)^4} \right)  \\
&\leq C_2 \left( \frac{ng(n)^5}{n^{3/2}g(n)^{3/2}} + \frac{g(n)^{7/2} n^{1/2} }{ng(n) } \right)\\
&= C_2 \left( \left(\frac{g(n)^7}{n} \right)^{1/2} + \left(\frac{g(n)^5}{n}\right)^{1/2}\right) \\
&= o(1) \, \, ,
\end{aligned}
$$

\noindent and so the result follows. \end{proof} 

\begin{proof}[\sc Proof of Lemma \ref{lem.var.stud}] For $i \in \{1, \, \dots,\, n- G \}$, let 

$$
Z_i = Y_{i +G} \, \, .
$$

\noindent Note that, since the $X_i$ are stationary, the sequence $\{Z_i, \, i \in [n - G]\}$ is also stationary, with $\alpha$-mixing coefficients given by 

$$
\alpha_Z (n) = \alpha_X (n - G) \, \, .
$$

\noindent Also, we have that $|Z_i | < G$ for all $i$. Let $m = n-G$, and let $\mu = \ee Z_1$. Let 

$$
\tilde{\sigma}_n ^2 = \frac{1}{n} \sum_{i=G+1} ^n \left(Y_i- \mu \right) ^2 + \frac{2}{n}\sum_{j=1}^{b_n}\sum_{i=G+1} ^{n -j} \left(Y_i - \mu\right) \left(Y_{i+j} -\mu \right) \, \,.
 $$

\noindent Since the $Y_i$ are uniformly bounded, we have that, for some universal constant $C \in \rr_+$, 

$$
\begin{aligned}
\hat{\sigma}_n^2 &= \frac{1}{n} \sum_{i=G+1 } ^n \left(Y_i - \bar{Y}_n\right) ^2 + \frac{2}{n} \sum_{j=1} ^{b_n} \sum_{i=G+1}^{n-j} (Y_i- \bar{Y}_n) (Y_{i+j} - \bar{Y}_n) + \frac{C}{n} O_p(Gb_n +G) \\
&= \frac{1}{n} \sum_{i=G+1 } ^n \left(Y_i - \bar{Y}_n\right) ^2 + \frac{2}{n} \sum_{j=1} ^{b_n} \sum_{i=G+1}^{n-j} (Y_i - \bar{Y}_n) (Y_{i+j} - \bar{Y}_n) + o_p(1) \, \, .
\end{aligned}
$$

\noindent We have that 

$$
\begin{aligned}
\bar{Y}_n &= \frac{1}{n} \sum_{i=1} ^G Y_i + \frac{1}{n} \sum_{i=1}^{n-G} Z_i \\
&= \bar{Z}_m + \frac{G}{n(n-g)} \sum_{i = 1}^m Z_i + O\left( \frac{1}{n} \right) \\
&= \bar{Z}_m + O_p\left( \frac{1}{n} \right) \, \, .
\end{aligned}
$$

\noindent Once again using the boundedness of the $Y_i$, we have that 

$$
\begin{aligned}
\hat{\sigma}_n ^2 &= \frac{1}{n} \sum_{i=1 } ^m \left(Z_i - \bar{Z}_m\right) ^2 + \frac{2}{n} \sum_{j=1} ^{b_n} \sum_{i=1}^{m-j} (Z_i- \bar{Z}_m) (Z_{i+j} - \bar{Z}_m) + (\bar{Z_m} - \bar{Y}_n) R_n +  o_p(1) \, \, ,
\end{aligned}
$$

\noindent where 

$$
R_n = O_p\left( b_n \right) \, \, .
$$

\noindent It follows that

$$
\hat{\sigma}_n ^2 = \frac{1}{n} \sum_{i=1 } ^m \left(Z_i - \bar{Z}_m\right) ^2 + \frac{2}{n} \sum_{j=1} ^{b_n} \sum_{i=1}^{m-j} (Z_i- \bar{Z}_m) (Z_{i+j} - \bar{Z}_m) + o_p (1) \, \, .
$$


\noindent By an identical argument to that in the proof of Lemma S.3.3 of \cite{tirlea}, which relies on the bounding of covariance terms using Theorem 3 of Section 1.2.2 of \cite{doukhan}, it follows that $\hat{\sigma}_n^2$ is a weakly consistent estimator of $\sigma^2$, as required. \end{proof}







\addcontentsline{toc}{section}{Bibliography}

\bibliographystyle{apalike}
\bibliography{perm_test_thesis}



\end{document}
